Strassen's Algorithm for Tensor Contraction

Tensor contraction (TC) is an important computational kernel widely used in numerous applications. It is a multi-dimensional generalization of matrix multiplication (GEMM). While Strassen's algorithm for GEMM is well studied in theory and practice, extending it to accelerate TC has not been previously pursued. Thus, we believe this to be the first paper to demonstrate how one can in practice speed up tensor contraction with Strassen's algorithm. By adopting a Block-Scatter-Matrix format, a novel matrix-centric tensor layout, we can conceptually view TC as GEMM for a general stride storage, with an implicit tensor-to-matrix transformation. This insight enables us to tailor a recent state-of-the-art implementation of Strassen's algorithm to TC, avoiding explicit transpositions (permutations) and extra workspace, and reducing the overhead of memory movement that is incurred. Performance benefits are demonstrated with a performance model as well as in practice on modern single core, multicore, and distributed memory parallel architectures, achieving up to 1.3x speedup. The resulting implementations can serve as a drop-in replacement for various applications with significant speedup.

==> figures/gen_plot/gen_both_plot.py <==
def write_line(myfile, num_indent, code):
    ''' Write the line of code with num_indent number of indents. '''
    myfile.write(' ' * 4 * num_indent + code + '\n')

def write_break(myfile, num_breaks=1):
    ''' Write a break (new line) in the file myfile. '''
    myfile.write('\n' * num_breaks)

def write_plot_script( myfile, prefix, matrix_shape, core_num ):

    if matrix_shape == 'square':
        title_label = '\NImCap{} = \NPkCap{} = \NJnCap{}'
        x_label = '\NImCap{} = \NPkCap{} = \NJnCap{}'
        xmax = 12000
    elif matrix_shape == 'rankk':
        title_label = '\NImCap{} = \NJnCap{} = 16000'
        x_label = '\NPkCap{}'
        xmax = 12000
    else: # fixk
        title_label = '\NPkCap{} = 1024'
        x_label = '\NImCap{} = \NJnCap{}'
        xmax = 12000

    if core_num == '1core':
        core_num_name = '1 core'
        #ymin = 15
        ymin = 8
        ymax = 33
        ytick_list = '5, 10, 15, 20, 25, 28.36, 32'
    else: # 10core
        core_num_name = '10 core'
        ymin = 32
        ymax = 256
        ytick_list = '50, 100, 150, 200, 248'


    xtick_list = ','.join( [ str(tick) for tick in range(1000,xmax+1,1000) ] )
    #ytick_list = ','.join( [ str(tick) for tick in range(5, ymax+1,5) ] )

    write_line( myfile, 0, '\\begin{tikzpicture}[scale=0.95]' )
    write_line( myfile, 0, '\\begin{axis}[' )
    write_line( myfile, 1, 'title={$%s$, %s, \emph{Actual vs. Modeled}},' % ( title_label, core_num_name ) )
    write_line( myfile, 1, 'xlabel={ $%s$ },' % ( x_label ) )
    #write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $) / \#core},' )
    write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot \NIm{} \cdot \NJn{} \cdot \NPk{} / time $)},' )
    write_line( myfile, 1, 'xmin=0,' )
    write_line( myfile, 1, 'xmax=%d,' % xmax )
    write_line( myfile, 1, 'ymin=%d,' % ymin )
    write_line( myfile, 1, 'ymax=%d,' % ymax )
    write_line( myfile, 1, 'xtick={%s},' % xtick_list )
    write_line( myfile, 1, 'ytick={%s},' % ytick_list )
    write_line( myfile, 1, 'scaled x ticks=false,' )
    write_line( myfile, 1, 'scaled x ticks=base 10:-3,' )
    write_line( myfile, 1, 'grid=major,' )
    write_line( myfile, 1, 'axis background/.style={fill=lightgray!20},' )
    #write_line( myfile, 1, 'mark size=0.5pt,' )
    write_line( myfile, 1, 'mark size=0.8pt,' )
    #write_line( myfile, 1, 'mark size=1.0pt,' )
    write_line( myfile, 1, 'cycle list name=jianyucolorboth,' )
    write_line( myfile, 1, 'restrict y to domain=1:inf,' )
    #if matrix_shape == 'rankk' and fmm_level == '1level' and ( alg_set == 'ab' or alg_set == 'naive' ):
    #if matrix_shape == 'rankk' and fmm_level == '1level' and alg_set == 'ab' \
    #   or  matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' \
    #   or  matrix_shape == 'fixk' and fmm_level == '2level' and alg_set == 'ab' :

    #    if matrix_shape == 'rankk':
    myfile.write( \
'''\
    legend style={
        at={(0.99,0.01)},
        anchor=south east,
        legend columns=7,
        transpose legend,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.75, transform shape},
        cells={anchor=west},
    },
''' )
#        else:
#            myfile.write( \
#'''\
#    legend style={
#        at={(0.99,0.99)},
#        anchor=north east,
#        legend columns=4,
#        font=\\tiny,
#        rounded corners=1pt,
#        nodes={scale=0.8, transform shape},
#        %cells={anchor=west},
#    },
#''' )
        #if not ( core_num == '10core' and matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' ):
    myfile.write( \
'''\
    legend entries = {
        $ TBLIS             ~(Actual)  $\\\\
        $ One$-$level~ABC   ~(Actual)  $\\\\ 
        $ One$-$level~AB    ~(Actual)  $\\\\ 
        $ One$-$level~Naive ~(Actual)  $\\\\ 
        $ Two$-$level~ABC   ~(Actual)  $\\\\ 
        $ Two$-$level~AB    ~(Actual)  $\\\\ 
        $ Two$-$level~Naive ~(Actual)  $\\\\ 
        $ TBLIS             ~(Modeled) $\\\\
        $ One$-$level~ABC   ~(Modeled) $\\\\ 
        $ One$-$level~AB    ~(Modeled) $\\\\ 
        $ One$-$level~Naive ~(Modeled) $\\\\ 
        $ Two$-$level~ABC   ~(Modeled) $\\\\ 
        $ Two$-$level~AB    ~(Modeled) $\\\\ 
        $ Two$-$level~Naive ~(Modeled) $\\\\ 
     },
''' )
    write_line( myfile, 1, ']' )

    fmm_level_list    = [ '1', '2' ]
    alg_set_list      = [ 'abc', 'ab', 'naive' ]
    #alg_set_list      = [ 'abc', 'ab' ]

    # Actual performance
    write_line( myfile, 0, '\\addplot table[x=dim,y=tblis,col sep=comma] {{plotdata/{0}_{1}.csv}};'.format( matrix_shape, core_num ) )
    for fmm_level in fmm_level_list:
        for alg_set in alg_set_list:
            if alg_set == 'abc': 
                alg_name = 'ABC'
            elif alg_set == 'ab':
                alg_name = 'AB'
            else: # naive
                alg_name = 'Naive'
            #write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {plotdata/{1}_{2}_{3}_{4}.csv};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
            write_line( myfile, 0, '\\addplot table[x=dim,y=tensor_{1}_{2},col sep=comma] {{plotdata/{0}_{3}.csv}};'.format( matrix_shape, fmm_level, alg_set, core_num ) )

    # Modeled performance
    write_line( myfile, 0, '\\addplot table[x=dim,y=gemm,col sep=comma] {{plotdata/model_{0}_{1}.csv}};'.format( matrix_shape, core_num ) )
    for fmm_level in fmm_level_list:
        for alg_set in alg_set_list:
            if alg_set == 'abc': 
                alg_name = 'ABC'
            elif alg_set == 'ab':
                alg_name = 'AB'
            else: # naive
                alg_name = 'Naive'
            #write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {plotdata/{1}_{2}_{3}_{4}.csv};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
            write_line( myfile, 0, '\\addplot table[x=dim,y=tensor_{1}_{2},col sep=comma] {{plotdata/model_{0}_{3}.csv}};'.format( matrix_shape, fmm_level, alg_set, core_num ) )

    write_line( myfile, 0, '\\end{axis}' )
    write_line( myfile, 0, '\\end{tikzpicture}' )



prefix       = 'both'
matrix_shape_list = [ 'square', 'rankk', 'fixk' ]
core_num_list     = [  '1core' ]


for matrix_shape in matrix_shape_list:
    for core_num in core_num_list:
        filename = prefix + '_' + matrix_shape + '_' + core_num + '.tex'
        myfile = open ( filename, 'w' )
        write_plot_script( myfile, prefix, matrix_shape, core_num )




==> figures/gen_plot/gen_model_plot.py <==
def write_line(myfile, num_indent, code):
    ''' Write the line of code with num_indent number of indents. '''
    myfile.write(' ' * 4 * num_indent + code + '\n')

def write_break(myfile, num_breaks=1):
    ''' Write a break (new line) in the file myfile. '''
    myfile.write('\n' * num_breaks)

def write_plot_script( myfile, prefix, matrix_shape, core_num ):

    if matrix_shape == 'square':
        title_label = '\widetilde m = \widetilde k = \widetilde n'
        x_label = '\widetilde m = \widetilde k = \widetilde n'
        xmax = 12000
    elif matrix_shape == 'rankk':
        title_label = '\widetilde m = \widetilde n = 16000'
        x_label = '\widetilde k'
        xmax = 12000
    else: # fixk
        title_label = '\widetilde k = 1024'
        x_label = '\widetilde m = \widetilde n'
        xmax = 12000

    if core_num == '1core':
        core_num_name = '1 core'
        ymin = 8
        ymax = 32
        ytick_list = '5, 10, 15, 20, 25, 28.36, 32'
    else: # 10core
        core_num_name = '10 core'
        ymin = 32
        ymax = 256
        ytick_list = '50, 100, 150, 200, 248'


    xtick_list = ','.join( [ str(tick) for tick in range(1000,xmax+1,1000) ] )
    #ytick_list = ','.join( [ str(tick) for tick in range(5, ymax+1,5) ] )

    write_line( myfile, 0, '\\begin{tikzpicture}[scale=0.95]' )
    write_line( myfile, 0, '\\begin{axis}[' )
    write_line( myfile, 1, 'title={$%s$, %s, \emph{Modeled}},' % ( title_label, core_num_name ) )
    write_line( myfile, 1, 'xlabel={ $%s$ },' % ( x_label ) )
    #write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $) / \#core},' )
    write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  \widetilde m \cdot \widetilde  n \cdot \widetilde k / time $)},' )
    write_line( myfile, 1, 'xmin=0,' )
    write_line( myfile, 1, 'xmax=%d,' % xmax )
    write_line( myfile, 1, 'ymin=%d,' % ymin )
    write_line( myfile, 1, 'ymax=%d,' % ymax )
    write_line( myfile, 1, 'xtick={%s},' % xtick_list )
    write_line( myfile, 1, 'ytick={%s},' % ytick_list )
    write_line( myfile, 1, 'scaled x ticks=false,' )
    write_line( myfile, 1, 'scaled x ticks=base 10:-3,' )
    write_line( myfile, 1, 'grid=major,' )
    write_line( myfile, 1, 'axis background/.style={fill=lightgray!20},' )
    #write_line( myfile, 1, 'mark size=0.8pt,' )
    write_line( myfile, 1, 'mark size=1.0pt,' )
    write_line( myfile, 1, 'cycle list name=jianyucolorline,' )
    write_line( myfile, 1, 'restrict y to domain=1:inf,' )
    #if matrix_shape == 'rankk' and fmm_level == '1level' and ( alg_set == 'ab' or alg_set == 'naive' ):
    #if matrix_shape == 'rankk' and fmm_level == '1level' and alg_set == 'ab' \
    #   or  matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' \
    #   or  matrix_shape == 'fixk' and fmm_level == '2level' and alg_set == 'ab' :

    #    if matrix_shape == 'rankk':
    myfile.write( \
'''\
    legend style={
        at={(0.99,0.01)},
        anchor=south east,
        legend columns=1,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.75, transform shape},
        cells={anchor=west},
    },
''' )
#        else:
#            myfile.write( \
#'''\
#    legend style={
#        at={(0.99,0.99)},
#        anchor=north east,
#        legend columns=4,
#        font=\\tiny,
#        rounded corners=1pt,
#        nodes={scale=0.8, transform shape},
#        %cells={anchor=west},
#    },
#''' )
        #if not ( core_num == '10core' and matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' ):
    myfile.write( \
'''\
    legend entries = {
        $ TBLIS            $\\\\
        $ One$-$level~ABC  $\\\\ 
        $ One$-$level~AB   $\\\\ 
        $ One$-$level~Naive$\\\\ 
        $ Two$-$level~ABC  $\\\\ 
        $ Two$-$level~AB   $\\\\ 
        $ Two$-$level~Naive$\\\\ 
    },
''' )
    write_line( myfile, 1, ']' )

    fmm_level_list    = [ '1', '2' ]
    alg_set_list      = [ 'abc', 'ab', 'naive' ]

    write_line( myfile, 0, '\\addplot table[x=dim,y=gemm,col sep=comma] {{plotdata/model_{0}_{1}.csv}};'.format( matrix_shape, core_num ) )
    for fmm_level in fmm_level_list:
        for alg_set in alg_set_list:
            if alg_set == 'abc': 
                alg_name = 'ABC'
            elif alg_set == 'ab':
                alg_name = 'AB'
            else: # naive
                alg_name = 'Naive'
            #write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {plotdata/{1}_{2}_{3}_{4}.csv};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
            write_line( myfile, 0, '\\addplot table[x=dim,y=tensor_{1}_{2},col sep=comma] {{plotdata/model_{0}_{3}.csv}};'.format( matrix_shape, fmm_level, alg_set, core_num ) )
    write_line( myfile, 0, '\\end{axis}' )
    write_line( myfile, 0, '\\end{tikzpicture}' )



prefix       = 'model'
matrix_shape_list = [ 'square', 'rankk', 'fixk' ]
core_num_list     = [ '1core' ]


for matrix_shape in matrix_shape_list:
    for core_num in core_num_list:
        filename = prefix + '_' + matrix_shape + '_' + core_num + '.tex'
        myfile = open ( filename, 'w' )
        write_plot_script( myfile, prefix, matrix_shape, core_num )




==> figures/gen_plot/gen_plot.py <==
def write_line(myfile, num_indent, code):
    ''' Write the line of code with num_indent number of indents. '''
    myfile.write(' ' * 4 * num_indent + code + '\n')

def write_break(myfile, num_breaks=1):
    ''' Write a break (new line) in the file myfile. '''
    myfile.write('\n' * num_breaks)

def write_plot_script( myfile, prefix, matrix_shape, core_num ):

    if matrix_shape == 'square':
        title_label = '\NImCap{} = \NPkCap{} = \NJnCap{}'
        x_label = '\NImCap{} = \NPkCap{} = \NJnCap{}'
        xmax = 12000
    elif matrix_shape == 'rankk':
        title_label = '\NImCap{} = \NJnCap{} = 16000'
        x_label = '\NPkCap{}'
        xmax = 12000
    else: # fixk
        title_label = '\NPkCap{} = 1024'
        x_label = '\NImCap{} = \NJnCap{}'
        xmax = 12000

    if core_num == '1core':
        core_num_name = '1 core'
        ymin = 8
        #ymin = 15
        ymax = 33
        ytick_list = '10, 15, 20, 25, 28.36, 32'
    else: # 10core
        core_num_name = '10 core'
        ymin = 32
        #ymin = 100
        ymax = 256
        ytick_list = '50, 100, 150, 200, 248'
        #ytick_list = '100, 150, 200, 248'


    xtick_list = ','.join( [ str(tick) for tick in range(1000,xmax+1,1000) ] )
    #ytick_list = ','.join( [ str(tick) for tick in range(5, ymax+1,5) ] )

    write_line( myfile, 0, '\\begin{tikzpicture}[scale=0.95]' )
    write_line( myfile, 0, '\\begin{axis}[' )
    write_line( myfile, 1, 'title={$%s$, %s, \emph{Actual}},' % ( title_label, core_num_name ) )
    write_line( myfile, 1, 'xlabel={ $%s$ },' % ( x_label ) )
    #write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $) / \#core},' )
    write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  \NIm{} \cdot  \NJn{} \cdot \NPk{} / time $)},' )
    write_line( myfile, 1, 'xmin=0,' )
    write_line( myfile, 1, 'xmax=%d,' % xmax )
    write_line( myfile, 1, 'ymin=%d,' % ymin )
    write_line( myfile, 1, 'ymax=%d,' % ymax )
    write_line( myfile, 1, 'xtick={%s},' % xtick_list )
    write_line( myfile, 1, 'ytick={%s},' % ytick_list )
    write_line( myfile, 1, 'scaled x ticks=false,' )
    write_line( myfile, 1, 'scaled x ticks=base 10:-3,' )
    write_line( myfile, 1, 'grid=major,' )
    write_line( myfile, 1, 'axis background/.style={fill=lightgray!20},' )
    #write_line( myfile, 1, 'mark size=0.5pt,' )
    write_line( myfile, 1, 'mark size=0.8pt,' )
    #write_line( myfile, 1, 'mark size=1.0pt,' )
    write_line( myfile, 1, 'cycle list name=jianyucolor,' )
    write_line( myfile, 1, 'restrict y to domain=1:inf,' )
    #if matrix_shape == 'rankk' and fmm_level == '1level' and ( alg_set == 'ab' or alg_set == 'naive' ):
    #if matrix_shape == 'rankk' and fmm_level == '1level' and alg_set == 'ab' \
    #   or  matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' \
    #   or  matrix_shape == 'fixk' and fmm_level == '2level' and alg_set == 'ab' :

    #    if matrix_shape == 'rankk':
    myfile.write( \
'''\
    legend style={
        at={(0.99,0.01)},
        anchor=south east,
        legend columns=1,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.75, transform shape},
        cells={anchor=west},
    },
''' )
#        else:
#            myfile.write( \
#'''\
#    legend style={
#        at={(0.99,0.99)},
#        anchor=north east,
#        legend columns=4,
#        font=\\tiny,
#        rounded corners=1pt,
#        nodes={scale=0.8, transform shape},
#        %cells={anchor=west},
#    },
#''' )
        #if not ( core_num == '10core' and matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' ):
    myfile.write( \
'''\
    legend entries = {
        $ TBLIS            $\\\\
        $ One$-$level~ABC  $\\\\ 
        $ One$-$level~AB   $\\\\ 
        $ One$-$level~Naive$\\\\ 
        $ Two$-$level~ABC  $\\\\ 
        $ Two$-$level~AB   $\\\\ 
        $ Two$-$level~Naive$\\\\ 
    },
''' )
    write_line( myfile, 1, ']' )

    fmm_level_list    = [ '1', '2' ]
    alg_set_list      = [ 'abc', 'ab', 'naive' ]
    #alg_set_list      = [ 'abc', 'ab' ]

    write_line( myfile, 0, '\\addplot table[x=dim,y=tblis,col sep=comma] {{plotdata/{0}_{1}.csv}};'.format( matrix_shape, core_num ) )
    for fmm_level in fmm_level_list:
        for alg_set in alg_set_list:
            if alg_set == 'abc': 
                alg_name = 'ABC'
            elif alg_set == 'ab':
                alg_name = 'AB'
            else: # naive
                alg_name = 'Naive'
            #write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {plotdata/{1}_{2}_{3}_{4}.csv};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
            write_line( myfile, 0, '\\addplot table[x=dim,y=tensor_{1}_{2},col sep=comma] {{plotdata/{0}_{3}.csv}};'.format( matrix_shape, fmm_level, alg_set, core_num ) )
    write_line( myfile, 0, '\\end{axis}' )
    write_line( myfile, 0, '\\end{tikzpicture}' )



prefix       = 'my'
matrix_shape_list = [ 'square', 'rankk', 'fixk' ]
core_num_list     = [  '1core', '10core' ]


for matrix_shape in matrix_shape_list:
    for core_num in core_num_list:
        filename = prefix + '_' + matrix_shape + '_' + core_num + '.tex'
        myfile = open ( filename, 'w' )
        write_plot_script( myfile, prefix, matrix_shape, core_num )




==> figures/gen_plot/gen_speedup_plot.py <==
def write_line(myfile, num_indent, code):
    ''' Write the line of code with num_indent number of indents. '''
    myfile.write(' ' * 4 * num_indent + code + '\n')

def write_break(myfile, num_breaks=1):
    ''' Write a break (new line) in the file myfile. '''
    myfile.write('\n' * num_breaks)

def write_plot_script( myfile, prefix, matrix_shape, core_num ):

    if matrix_shape == 'square':
        title_label = 'm = k = n'
        x_label = 'm = k = n'
        xmax = 12000
    elif matrix_shape == 'rankk':
        title_label = 'm = n = 16000'
        x_label = 'k'
        xmax = 12000
    else: # fixk
        title_label = 'k = 1024'
        x_label = 'm = n'
        xmax = 12000

    if core_num == '1core':
        core_num_name = '1 core'
    else: # 10core
        core_num_name = '10 core'

    ymin = -0.2
    ymax = 0.4
    ytick_list = '-0.2, -0.1, 0, 0.1, 0.143, 0.2, 0.306, 0.4'


    xtick_list = ','.join( [ str(tick) for tick in range(1000,xmax+1,1000) ] )
    #ytick_list = ','.join( [ str(tick) for tick in range(5, ymax+1,5) ] )

    write_line( myfile, 0, '\\begin{tikzpicture}[scale=0.95]' )
    write_line( myfile, 0, '\\begin{axis}[' )
    write_line( myfile, 1, 'title={$%s$, %s, \emph{Actual}},' % ( title_label, core_num_name ) )
    write_line( myfile, 1, 'xlabel={ $%s$ },' % ( x_label ) )
    #write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $) / \#core},' )
    write_line( myfile, 1, 'ylabel={Speedup},' )
    write_line( myfile, 1, 'xmin=0,' )
    write_line( myfile, 1, 'xmax=%d,' % xmax )
    write_line( myfile, 1, 'ymin=%.2f,' % ymin )
    write_line( myfile, 1, 'ymax=%.2f,' % ymax )
    write_line( myfile, 1, 'xtick={%s},' % xtick_list )
    write_line( myfile, 1, 'ytick={%s},' % ytick_list )
    write_line( myfile, 1, 'yticklabel={\pgfmathparse{\\tick*100}\pgfmathprintnumber{\pgfmathresult}\%},' )
    write_line( myfile, 1, 'scaled x ticks=false,' )
    write_line( myfile, 1, 'scaled x ticks=base 10:-3,' )
    write_line( myfile, 1, 'grid=major,' )
    write_line( myfile, 1, 'axis background/.style={fill=lightgray!20},' )
    #write_line( myfile, 1, 'mark size=0.8pt,' )
    write_line( myfile, 1, 'mark size=1.0pt,' )
    write_line( myfile, 1, 'cycle list name=jianyu0color,' )
    write_line( myfile, 1, 'restrict y to domain=-2:2,' )
    #if matrix_shape == 'rankk' and fmm_level == '1level' and ( alg_set == 'ab' or alg_set == 'naive' ):
    #if matrix_shape == 'rankk' and fmm_level == '1level' and alg_set == 'ab' \
    #   or  matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' \
    #   or  matrix_shape == 'fixk' and fmm_level == '2level' and alg_set == 'ab' :

    #    if matrix_shape == 'rankk':
    myfile.write( \
'''\
    legend style={
        at={(0.01,0.99)},
        anchor=north west,
        legend columns=1,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.75, transform shape},
        cells={anchor=west},
    },
''' )
#        else:
#            myfile.write( \
#'''\
#    legend style={
#        at={(0.99,0.99)},
#        anchor=north east,
#        legend columns=4,
#        font=\\tiny,
#        rounded corners=1pt,
#        nodes={scale=0.8, transform shape},
#        %cells={anchor=west},
#    },
#''' )
        #if not ( core_num == '10core' and matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' ):
    myfile.write( \
'''\
    legend entries = {
        $ One$-$level~ABC  $\\\\ 
        $ One$-$level~AB   $\\\\ 
        $ One$-$level~Naive$\\\\ 
        $ Two$-$level~ABC  $\\\\ 
        $ Two$-$level~AB   $\\\\ 
        $ Two$-$level~Naive$\\\\ 
    },
''' )
    write_line( myfile, 1, ']' )

    fmm_level_list    = [ '1', '2' ]
    alg_set_list      = [ 'abc', 'ab', 'naive' ]

    #write_line( myfile, 0, '\\addplot table[x=dim,y=tblis,col sep=comma] {{plotdata/{0}_{1}.csv}};'.format( matrix_shape, core_num ) )
    for fmm_level in fmm_level_list:
        for alg_set in alg_set_list:
            if alg_set == 'abc': 
                alg_name = 'ABC'
            elif alg_set == 'ab':
                alg_name = 'AB'
            else: # naive
                alg_name = 'Naive'
            #write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {plotdata/{1}_{2}_{3}_{4}.csv};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
            write_line( myfile, 0, '\\addplot table[x=dim,y=tensor_{1}_{2},col sep=comma] {{plotdata/speedup_{0}_{3}.csv}};'.format( matrix_shape, fmm_level, alg_set, core_num ) )
    write_line( myfile, 0, '\\end{axis}' )
    write_line( myfile, 0, '\\end{tikzpicture}' )



prefix       = 'speedup'
matrix_shape_list = [ 'square', 'rankk', 'fixk' ]
core_num_list     = [  '1core', '10core' ]


for matrix_shape in matrix_shape_list:
    for core_num in core_num_list:
        filename = prefix + '_' + matrix_shape + '_' + core_num + '.tex'
        myfile = open ( filename, 'w' )
        write_plot_script( myfile, prefix, matrix_shape, core_num )



